Flash Window Attention: speedup the attention computation for Swin Transformer

To address the high resolution of image pixels, the Swin Transformer introduces window attention. This mechanism divides an image into non-overlapping windows and restricts attention computation to within each window, significantly enhancing computational efficiency. To further optimize this process, one might consider replacing standard attention with flash attention, which has proven to be more efficient in language models. However, a direct substitution is ineffective. Flash attention is designed for long sequences, whereas window attention deals with shorter sequences but must handle numerous of them in parallel. In this report, we present an optimized solution called Flash Window Attention, tailored specifically for window attention. Flash Window Attention improves attention computation efficiency by up to 300% and enhances end-to-end runtime efficiency by up to 30%. Our code is available online.

==> figs/script.py <==
import matplotlib.pyplot as plt
import numpy as np
import os


def parse_log(path):
    with open(path, 'r') as f:
        lines = f.readlines()

    data = {}
    _data = []
    for line in lines:
        if line.startswith('batch'):
            if len(_data) > 0:
                data[(batch, seq, head_dim)] = _data
            content = line.split(', ')
            batch = int(content[0].split('=')[1])
            seq = int(content[1].split('=')[1])
            head_dim = int(content[2].split('=')[1])
            _data = []
        elif "FLASH" in line:
            content = line.split(': ')[1]
            t, m = content.split(' ')
            t = float(t)
            m = float(m)
            _data.append(t)
            _data.append(m)
    data[(batch, seq, head_dim)] = _data

    return data

def parse_log_simple(path):
    with open(path, 'r') as f:
        lines = f.readlines()

    data_t = []
    data_m = []
    for line in lines:
        if "SWIN" in line:
            content = line.split(': ')[1]
            t, m = content.split(' ')
            t = float(t)
            m = float(m)
            data_t.append(t)
            data_m.append(m)

    return data_t, data_m


def plot_bar_simple(data_1, data_2, data_3, data_4):
    x = np.arange(len(data_1))
    width = 0.35

    fig, ax1 = plt.subplots()
    bar1 = ax1.bar(x - width / 2, data_1, width, label='Window Attention')
    bar2 = ax1.bar(x + width / 2, data_2, width, label='Flash Window Attention')
    for bar in bar1:
        yval = bar.get_height()
        plt.text(bar.get_x() + bar.get_width() / 2, yval, round(yval, 2), ha='center', va='bottom', fontsize=10)
    for bar in bar2:
        yval = bar.get_height()
        plt.text(bar.get_x() + bar.get_width() / 2, yval, round(yval, 2), ha='center', va='bottom', fontsize=10)

    ax1.set_ylabel('Runtime (ms)', fontsize=12)
    ax1.set_xlabel('Batch', fontsize=12)
    ax1.legend(loc='upper left')
    plt.title("Model forward time")
    plt.xticks(x, ['1', '4', '16', '64'])

    plt.savefig("fwd.png")
    plt.close()

    fig, ax1 = plt.subplots()
    bar1 = ax1.bar(x - width / 2, data_3, width, label='Window Attention')
    bar2 = ax1.bar(x + width / 2, data_4, width, label='Flash Window Attention')
    for bar in bar1:
        yval = bar.get_height()
        plt.text(bar.get_x() + bar.get_width() / 2, yval, round(yval, 2), ha='center', va='bottom', fontsize=10)
    for bar in bar2:
        yval = bar.get_height()
        plt.text(bar.get_x() + bar.get_width() / 2, yval, round(yval, 2), ha='center', va='bottom', fontsize=10)

    ax1.set_ylabel('Runtime (ms)', fontsize=12)
    ax1.set_xlabel('Batch', fontsize=12)
    ax1.legend(loc='upper left')
    plt.title("Model forward-backward time")
    plt.xticks(x, ['1', '4', '16', '64'])

    plt.savefig("bwd.png")
    plt.close()


def plot_bar(data_1_t, data_2_t, data_1_m, data_2_m, head_dim, title):
    x = np.arange(len(data_1_t))
    width = 0.35

    fig, ax1 = plt.subplots()

    bar1 = ax1.bar(x - width / 2, data_1_t, width, label='Flash Attention time', alpha=0.25)
    bar2 = ax1.bar(x + width / 2, data_2_t, width, label='Flash Window Attention time', alpha=0.25)
    for bar in bar1:
        yval = bar.get_height()
        plt.text(bar.get_x() + bar.get_width() / 2, yval, round(yval, 2), ha='center', va='bottom', fontsize=10)
    for bar in bar2:
        yval = bar.get_height()
        plt.text(bar.get_x() + bar.get_width() / 2, yval, round(yval, 2), ha='center', va='bottom', fontsize=10)

    ax1.set_ylabel('Runtime (ms)', fontsize=12)
    ax1.set_xlabel('Batch', fontsize=12)
    ax1.legend(loc='upper left')

    ax2 = ax1.twinx()
    ax2.set_ylabel('Memory (GB)', fontsize=12)
    ax2.plot(data_1_m, 'o--', label='Flash Attention memory')
    ax2.plot(data_2_m, 'o--', label='Flash Window Attention memory')
    ax2.legend(loc='upper left')

    # Combine legends
    lines1, labels1 = ax1.get_legend_handles_labels()
    lines2, labels2 = ax2.get_legend_handles_labels()

    lines1.extend(lines2)
    labels1.extend(labels2)
    ax2.legend(lines1, labels1, loc='upper left')
    
    plt.title(title)
    plt.xticks(x, ['64', '256', '1024'])

    if "backward" in title:
        plt.savefig(f"{head_dim}_bwd.png")
    else:
        plt.savefig(f"{head_dim}_fwd.png")
    plt.close()


data_1, _ = parse_log_simple("/home/zzd/Projects/FlashSwinAttention/log/model")

t_1 = []
t_2 = []
t_3 = []
t_4 = []
for  i in range(len(data_1)):
    if i % 4 == 0:
        t_1.append(data_1[i] * 10)
    elif i % 4 == 1:
        t_2.append(data_1[i] * 10)
    elif i % 4 == 2:
        t_3.append(data_1[i] * 10)
    else:
        t_4.append(data_1[i] * 10)

plot_bar_simple(t_1, t_2, t_3, t_4)


'''
data = parse_log("/home/zzd/Projects/FlashSwinAttention/log/core.txt")

for head_dim in [64, 256]:
    t_1 = []
    t_2 = []
    t_3 = []
    t_4 = []
    for batch in [64, 256, 1024]:
        _data = data[(batch, 64, head_dim)]
        idx = 0
        t_1.append(_data[0 + idx] * 10)
        t_2.append(_data[1 + idx])
        t_3.append(_data[2 + idx] * 10)
        t_4.append(_data[3 + idx])
    
    plot_bar(t_1, t_3, t_2, t_4, head_dim, "Attention forward time/memory")
'''


